Approximating a matrix as the square of a skew-symmetric matrix, with application to estimating angular velocity from acceleration data

In this paper we study the problem of finding the best approximation of a real square matrix by a matrix that can be represented as the square of a real, skew-symmetric matrix. This problem is important in the design of robust numerical algorithms aimed at estimating rigid body kinematics from multiple accelerometer measurements. We give a constructive proof for the existence of a best approximant in the Frobenius norm. We demonstrate the construction with some small examples, and we showcase the practical importance of this work to the problem of determining the angular velocity of a rotating rigid body from its acceleration measurements.

==> figures/StreamAO.py <==
from collections import namedtuple
import numpy as np
import altair as alt
import math
import pandas as pd
import streamlit as st
from matplotlib import pyplot as plt
import plotly.graph_objects as go
import plotly.express as px
import altair as alt
from scipy.spatial.transform import Rotation as R

from SQAOP import Figplot
from SQAOP import Illu
from SQAOP import Brain
from SQAOP import Head
from SQAOP.Dataprocess import *
from SQAOP.AOcalcufunction import *
from SQAOP.Sensordataprocess import Btsprocessdata
from SQAOP.Sensordataprocess import Gyroprocessdata


##Setting
st.set_page_config(layout="wide")
st.markdown('<style>body{background-color: Black;}</style>',unsafe_allow_html=True)
##

col1, col2= st.columns([1,1])

with col1:
    """
    # PANTHER's Accelo-Helmet

    Accelo-Helmet allows one to predict the motion, acceleration, angular velocity, and velocity of any point on the head using
    measurements from four tri-axial accelerometers.

    It takes data from four tri-axial accelerometers and initial conditions of the head as inputs.
    """

    """
    ## Instructions for Use
    1. Input positions and directions of accelerometers.
    2. Input initial conditions.
    3. Upload acceleration measurement files from 4 accelerometers.
    4. Identify the position of the point of interest and generate results.
    """
# make a demo button
    DataFile1ldemo = None
    DataFile1hdemo = None
    DataFile2ldemo = None
    DataFile2hdemo = None
    DataFile3ldemo = None
    DataFile3hdemo = None
    DataFile4ldemo = None
    DataFile4hdemo = None
    DataFile5ldemo = None
    DataFile5hdemo = None

with col2:
    #illustration of accelo-hat
    illu2 = Illu.illu_acc2()
    st.plotly_chart(illu2)

"""
## 1. Accelerometers' position and direction
* The units of input must be meter.
* The direction of each axis must be normalized.
* The postions and directions are measured with respect to the body reference frame $$\{E_i\}_{i\in \mathcal{I}}$$, $$\mathcal{I}=3$$.
* Accelerometer 1: Left; Accelerometer 2: Right; Accelerometer 3: Back; Accelerometer 4: Top; Accelerometer 5: Front.
"""

col1, col2, col3, col4, col5= st.columns([1,1,1,1,1])
with col1:
    """
    ### Accelerometer 1
    """

    ᵃX = loadlist(st.text_input(
        "Position",
        "0.0,0.0,0.08",
        1000,
        "Acc1p",
    ))

    ᵃNᵢ= loadlist(st.text_input(
        "Direction X-axis",
        "1.0,0.0,0.0",
        1000,
        "Acc1N1",
    ))

    ᵃNⱼ= loadlist(st.text_input(
        "Direction Y-axis",
        "0.0,1.0,0.0",
        1000,
        "Acc1N2",
    ))

    ᵃNₖ= loadlist(st.text_input(
        "Direction Z-axis",
        "0.0,0.0,1.0",
        1000,
        "Acc1N3",
    ))

with col2:
    """
    ### Accelerometer 2
    """

    ᵇX = loadlist(st.text_input(
        "Position",
        "0.0,0.1,0.0",
        1000,
        "Acc2p",
    ))

    ᵇNᵢ= loadlist(st.text_input(
        "Direction X-axis",
        "1.0,0.0,0.0",
        1000,
        "Acc2N1",
    ))

    ᵇNⱼ= loadlist(st.text_input(
        "Direction Y-axis",
        "0.0,1.0,0.0",
        1000,
        "Acc2N2",
    ))

    ᵇNₖ= loadlist(st.text_input(
        "Direction Z-axis",
        "0.0,0.0,1.0",
        1000,
        "Acc2N3",
    ))

with col3:
    """
    ### Accelerometer 3
    """

    ᶜX = loadlist(st.text_input(
        "Position",
        "0.15,0.0,0.0",
        1000,
        "Acc3p",

    ))

    ᶜNᵢ= loadlist(st.text_input(
        "Direction X-axis",
        "1.0,0.0,0.0",
        1000,
        "Acc3N1",
    ))

    ᶜNⱼ= loadlist(st.text_input(
        "Direction Y-axis",
        "0.0,1.0,0.0",
        1000,
        "Acc3N2",
    ))

    ᶜNₖ= loadlist(st.text_input(
        "Direction Z-axis",
        "0.0,0.0,1.0",
        1000,
        "Acc3N3",
    ))

with col4:
    """
    ### Accelerometer 4
    """

    ᵉX = loadlist(st.text_input(
        "Position",
        "-0.15,0.0,0.0",
        1000,
        "Acc5p",
    ))

    ᵉNᵢ= loadlist(st.text_input(
        "Direction X-axis",
        "0.0,1.0,0.0",
        1000,
        "Acc5N1",
    ))

    ᵉNⱼ= loadlist(st.text_input(
        "Direction Y-axis",
        "-1.0,0.0,0.0",
        1000,
        "Acc5N2",
    ))

    ᵉNₖ= loadlist(st.text_input(
        "Direction Z-axis",
        "0.0,0.0,1.0",
        1000,
        "Acc5N3",
    ))

with col5:
    """
    ### Accelerometer 5
    """

    ᵈX = loadlist(st.text_input(
        "Position",
        "-0.15,0.0,0.0",
        1000,
        "Acc4p",
    ))

    ᵈNᵢ= loadlist(st.text_input(
        "Direction X-axis",
        "0.0,1.0,0.0",
        1000,
        "Acc4N1",
    ))

    ᵈNⱼ= loadlist(st.text_input(
        "Direction Y-axis",
        "-1.0,0.0,0.0",
        1000,
        "Acc4N2",
    ))

    ᵈNₖ= loadlist(st.text_input(
        "Direction Z-axis",
        "0.0,0.0,1.0",
        1000,
        "Acc4N3",
    ))



"""
## 1. Initial conditions
* Input distances should be meters.
* Input directions should be normalized.
* All inputs are measured with respect to lab frame $$(e_i)_{i\in \mathcal{I}}$$, $$\mathcal{I}=(1,2,3)$$.

"""
col1, col2= st.columns([2,4])
with col1:
    Q01 = loadlist(st.text_input(
        "Direction 𝐸₁ at the initial time",
        "1.0,0.0,0.0",
        1000,
        "RotationN1",
    ))

    Q02 = loadlist(st.text_input(
        "Direction 𝐸₂ at the initial time",
        "0.0,1.0,0.0",
        1000,
        "RotationN2",
    ))

    Q03 = loadlist(st.text_input(
        "Direction 𝐸₃ at the initial time",
        "0.0,0.0,1.0",
        1000,
        "RotationN3",
    ))

    c0= loadlist(st.text_input(
        "Position of the origin of reference frame, 𝑂ᵣ, at the initial time",
        "0.0,0.0,0",
        1000,
    ))
    ċ0= loadlist(st.text_input(
        "Velocity of the origin of reference frame, 𝑂ᵣ, at the initial time",
        "0.0,0.0,0.0",
        1000,
    ))

    ω0= loadlist(st.text_input(
        "Angular velocity of the rigid body at the initial time",
        "0.0,0.0,0.0",
        1000,
    ))

#with col2:
#    illu1 = Illu.illu_acc1()
#    st.plotly_chart(illu1)

"""
## 2. Measurements from accelerometers
* Upload the Low-G and High-G measurement data from the sensors as a CSV file.
"""

"""
### Enter units and time period of interest
"""

col1, col2, col3, col4 = st.columns([1,1,1,1])
with col1:
    Timeoption = st.selectbox('Time units', ('Seconds','Minutes','Milliseconds'))
    if Timeoption == "Minutes":
        Tunits = 60
    elif Timeoption == "Seconds":
        Tunits = 1
    elif Timeoption == "Milliseconds":
        Tunits = 0.001

with col2:
    Accoption = st.selectbox('Acceleration units', ('Meter-per-second-squared', 'G (9.8 meter-per-second-squared)'))
    if Accoption == "Meter-per-second-squared":
        Accunits = 1
    elif Accoption == "G (9.8 meter-per-second-squared)":
        Accunits = 9.8

with col3:
    Tstarttemp = loadlist(st.text_input(
        "Starting time",
        "7.0",
        1000,
    ))
    Tstart = Tstarttemp[0] * Tunits

with col4:
    Tendtemp = loadlist(st.text_input(
        "End time",
        "8.7",
        1000,
    ))
    Tend = Tendtemp[0] * Tunits

"""
### Choose four sensors for prediction
* Accelerometer 1: Left, Accelerometer 2: Right, Accelerometer 3: Back, Accelerometer 4: Top, Accelerometer 5: Front
"""

col1, col2, col3, col4 = st.columns([1,1,1,1])
with col1:
    Sensor1 = st.selectbox('Sensor 1', ('1','2','3','4','5'))

with col2:
    Sensor2 = st.selectbox('Sensor 2', ('2','1','3','4','5'))

with col3:
    Sensor3 = st.selectbox('Sensor 3', ('3','1','2','4','5'))

with col4:
    Sensor4 = st.selectbox('Sensor 4', ('4','1','2','3','5'))




st.markdown("***")

#Column and row numbers of measurements of uploaded files
headrow = 1
tlcol = 1
lgxcol = 2
lgycol = 3
lgzcol = 4
thcol = 1
hgxcol = 2
hgycol = 3
hgzcol = 4
tgyrocol = 1
gyroxcol = 5
gyroycol = 6
gyrozcol = 7
gyrounits = np.pi/180

Measurement1_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])
Measurement2_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])
Measurement3_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])
Measurement4_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])
Measurement5_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])

GyroMeasurement1_numpy = np.array([[1, 2, 3, 4], [5, 6, 7, 8], [9, 10, 11, 12]])

Measurement1l_temp = None
Measurement1h_temp = None
Measurement2l_temp = None
Measurement2h_temp = None
Measurement3l_temp = None
Measurement3h_temp = None
Measurement4l_temp = None
Measurement4h_temp = None
Measurement5l_temp = None
Measurement5h_temp = None

"""
### Measurements from Accelerometer 1

"""

col1, col2= st.columns([1,1])
with col1:
    DataFile1l = st.file_uploader("Low-G measurements from Accelerometer 1 ")
    if DataFile1l is None and DataFile1ldemo is not None:
       DataFile1l = DataFile1ldemo

    if DataFile1l is not None:
        Measurement1l_df = pd.read_csv(DataFile1l)
        Measurement1l_temp = Measurement1l_df.to_numpy()

with col2:
    DataFile1h = st.file_uploader("High-G measurements from Accelerometer 1 ")
    if DataFile1h is None and DataFile1hdemo is not None:
       DataFile1h = DataFile1hdemo

    if DataFile1h is not None:
        Measurement1h_df = pd.read_csv(DataFile1h)
        Measurement1h_temp = Measurement1h_df.to_numpy()

if Measurement1l_temp is not None and Measurement1h_temp is not None:
    Measurement1_numpy = Btsprocessdata(Measurement1l_temp,Measurement1h_temp,headrow,tlcol,lgxcol,lgycol,lgzcol,thcol,hgxcol,hgycol,hgzcol,Tstart,Tend,Tunits,Accunits).transpose()
    GyroMeasurement1_numpy = Gyroprocessdata(Measurement1l_temp,headrow,tgyrocol,gyroxcol,gyroycol,gyrozcol,gyrounits,Tunits,Tstart,Tend).transpose()
    fig1 = Figplot.component3plot(Measurement1_numpy[:,0], Measurement1_numpy[:,1],Measurement1_numpy[:,2],Measurement1_numpy[:,3],'Acceleration (m/s²)','Raw acceleration components of Accelerometer 1')
    st.plotly_chart(fig1)

outputa1 = pd.DataFrame(Measurement1_numpy).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
st.download_button(
   "Download raw acceleration data",
   outputa1,
   "Acc1_raw_acceleration.csv",
   "text/csv",
   key='download-csv1'
)



st.markdown("***")
"""
### Measurements from Accelerometer 2
"""
col3, col4= st.columns([1,1])
with col3:
    DataFile2l = st.file_uploader("Low-G measurements from Accelerometer 2 ")
    if DataFile2l is None and DataFile2ldemo is not None:
       DataFile2l = DataFile2ldemo

    if DataFile2l is not None:
        Measurement2l_df = pd.read_csv(DataFile2l)
        Measurement2l_temp = Measurement2l_df.to_numpy()

with col4:
    DataFile2h = st.file_uploader("High-G measurements from Accelerometer 2 ")
    if DataFile2h is None and DataFile2hdemo is not None:
       DataFile2h = DataFile2hdemo

    if DataFile2h is not None:
        Measurement2h_df = pd.read_csv(DataFile2h)
        Measurement2h_temp = Measurement2h_df.to_numpy()

if Measurement2l_temp is not None and Measurement2h_temp is not None:
    Measurement2_numpy = Btsprocessdata(Measurement2l_temp,Measurement2h_temp,headrow,tlcol,lgxcol,lgycol,lgzcol,thcol,hgxcol,hgycol,hgzcol,Tstart,Tend,Tunits,Accunits).transpose()
    fig2 = Figplot.component3plot(Measurement2_numpy[:,0], Measurement2_numpy[:,1],Measurement2_numpy[:,2],Measurement2_numpy[:,3],'Acceleration (m/s²)','Raw acceleration components of Accelerometer 2')
    st.plotly_chart(fig2)

outputa2 = pd.DataFrame(Measurement2_numpy).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
st.download_button(
   "Download raw acceleration data",
   outputa2,
   "Acc2_raw_acceleration.csv",
   "text/csv",
   key='download-csv2'
)

st.markdown("***")
"""
### Measurements from Accelerometer 3
"""
col1, col2= st.columns([1,1])
with col1:
    DataFile3l = st.file_uploader("Low-G measurements from Accelerometer 3 ")
    if DataFile3l is None and DataFile3ldemo is not None:
       DataFile3l = DataFile3ldemo

    if DataFile3l is not None:
        Measurement3l_df = pd.read_csv(DataFile3l)
        Measurement3l_temp = Measurement3l_df.to_numpy()

with col2:
    DataFile3h = st.file_uploader("High-G measurements from Accelerometer 3 ")
    if DataFile3h is None and DataFile3hdemo is not None:
       DataFile3h = DataFile3hdemo

    if DataFile3h is not None:
        Measurement3h_df = pd.read_csv(DataFile3h)
        Measurement3h_temp = Measurement3h_df.to_numpy()
if Measurement3l_temp is not None and Measurement3h_temp is not None:
    Measurement3_numpy = Btsprocessdata(Measurement3l_temp,Measurement3h_temp,headrow,tlcol,lgxcol,lgycol,lgzcol,thcol,hgxcol,hgycol,hgzcol,Tstart,Tend,Tunits,Accunits).transpose()
    fig3 = Figplot.component3plot(Measurement3_numpy[:,0], Measurement3_numpy[:,1],Measurement3_numpy[:,2],Measurement3_numpy[:,3],'Acceleration (m/s²)','Raw acceleration components of Accelerometer 3')
    st.plotly_chart(fig3)

outputa3 = pd.DataFrame(Measurement3_numpy).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
st.download_button(
   "Download raw acceleration data",
   outputa3,
   "Acc3_raw_acceleration.csv",
   "text/csv",
   key='download-csv3'
)

st.markdown("***")
"""
### Measurements from Accelerometer 4
"""
col3, col4= st.columns([1,1])
with col3:
    DataFile4l = st.file_uploader("Low-G measurements from Accelerometer 4 ")
    if DataFile4l is None and DataFile4ldemo is not None:
       DataFile4l = DataFile4ldemo

    if DataFile4l is not None:
        Measurement4l_df = pd.read_csv(DataFile4l)
        Measurement4l_temp = Measurement4l_df.to_numpy()

with col4:
    DataFile4h = st.file_uploader("High-G measurements from Accelerometer 4 ")
    if DataFile4h is None and DataFile4hdemo is not None:
       DataFile4h = DataFile4hdemo

    if DataFile4h is not None:
        Measurement4h_df = pd.read_csv(DataFile4h)
        Measurement4h_temp = Measurement4h_df.to_numpy()

if Measurement4l_temp is not None and Measurement4h_temp is not None:
    Measurement4_numpy = Btsprocessdata(Measurement4l_temp,Measurement4h_temp,headrow,tlcol,lgxcol,lgycol,lgzcol,thcol,hgxcol,hgycol,hgzcol,Tstart,Tend,Tunits,Accunits).transpose()
    fig4 = Figplot.component3plot(Measurement4_numpy[:,0], Measurement4_numpy[:,1],Measurement4_numpy[:,2],Measurement4_numpy[:,3],'Acceleration (m/s²)','Raw acceleration components of Accelerometer 4')
    st.plotly_chart(fig4)

outputa4 = pd.DataFrame(Measurement4_numpy).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
st.download_button(
   "Download raw acceleration data",
   outputa4,
   "Acc4_raw_acceleration.csv",
   "text/csv",
   key='download-csv4'
)

st.markdown("***")
"""
### Measurements from Accelerometer 5
"""
col3, col4= st.columns([1,1])
with col3:
    DataFile5l = st.file_uploader("Low-G measurements from Accelerometer 5 ")
    if DataFile5l is None and DataFile5ldemo is not None:
       DataFile5l = DataFile5ldemo

    if DataFile5l is not None:
        Measurement5l_df = pd.read_csv(DataFile5l)
        Measurement5l_temp = Measurement5l_df.to_numpy()

with col4:
    DataFile5h = st.file_uploader("High-G measurements from Accelerometer 5 ")
    if DataFile5h is None and DataFile5hdemo is not None:
       DataFile5h = DataFile5hdemo

    if DataFile5h is not None:
        Measurement5h_df = pd.read_csv(DataFile5h)
        Measurement5h_temp = Measurement5h_df.to_numpy()

if Measurement5l_temp is not None and Measurement5h_temp is not None:
    Measurement5_numpy = Btsprocessdata(Measurement5l_temp,Measurement5h_temp,headrow,tlcol,lgxcol,lgycol,lgzcol,thcol,hgxcol,hgycol,hgzcol,Tstart,Tend,Tunits,Accunits).transpose()
    fig5 = Figplot.component3plot(Measurement5_numpy[:,0], Measurement5_numpy[:,1],Measurement5_numpy[:,2],Measurement5_numpy[:,3],'Acceleration (m/s²)','Raw acceleration components of Accelerometer 5')
    st.plotly_chart(fig5)

outputa5 = pd.DataFrame(Measurement5_numpy).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
st.download_button(
   "Download raw acceleration data",
   outputa5,
   "Acc5_raw_acceleration.csv5",
   "text/csv",
   key='download-csv'
)


st.markdown("***")

col1, col2= st.columns([2,3])
with col1:
    """
    ## 3. Results
    """

    """
    ### Position of the point of interest
    * Input position information according to the helemt on the right.
    * Input distances should be inches.
    * The postions are measured with respect to the body reference frame $$(E_i)_{i\in \mathcal{I}}$$, $$\mathcal{I}=(1,2,3)$$.
    """
    ⁱX = loadlist(st.text_input(
        "Position of point of interest",
        "0.0,0.0,0",
        1000,
    ))
    ⁱX = ⁱX * 0.0254

with col2:
    #illustration of accelo-hat
   illu2 = Illu.illu_acc2()
   st.plotly_chart(illu2)

#with col2:
#    brain_illu = Brain.creat_brain()
#    st.plotly_chart(brain_illu)

#with col3:
#    head_illu = Head.creat_head()
#    st.plotly_chart(head_illu)

# # positions and directions of 5 accelerometers for helmet with Blue Trident sensor
# ᵃX = np.array([-0.152247, -0.0125704, 0.00887772])# position w.r.t., reference body frame
# ᵃNᵢ = np.array([-0.151018, 0.988531, 0.])# directions w.r.t., reference body frame
# ᵃNⱼ = np.array([-0.365528, -0.0552237, -0.929161])
# ᵃNₖ = np.array([-0.918504, -0.14032, 0.369676])
#
# ᵇX = np.array([0.058783, -0.00994782, 0.00996858])
# ᵇNᵢ = np.array([0.0851184, 0.99583, -0.0328234])
# ᵇNⱼ = np.array([-0.566366, 0.141591, 0.8119])
# ᵇNₖ = np.array([0.814947, -0.0506285, 0.57732])
#
# ᶜX = np.array([-0.0292008, 0.146573, -0.0566121])
# ᶜNᵢ = np.array([0.99993, 0.00974353, 0.00669868])
# ᶜNⱼ = np.array([0., 0.137228, -0.990539])
# ᶜNₖ = np.array([-0.0105708, 0.990484, 0.137221])
#
# ᵈX = np.array([-0.032244, 0.0520084, 0.0580071])
# ᵈNᵢ = np.array([0.999764, 0.00720052, 0.0204938])
# ᵈNⱼ = np.array([0., 0.941704, -0.336442])
# ᵈNₖ = np.array([-0.0217216, 0.336363, 0.941482])
#
# ᵉX = np.array([-0.0325786, -0.0517423, 0.0578305])
# ᵉNᵢ = np.array([0.999984, 0.00110679, -0.00553395])
# ᵉNⱼ = np.array([0., 0.966485, 0.256723])
# ᵉNₖ = np.array([0.00563261, -0.256719, 0.96647])

ᵃN = np.array([ᵃNᵢ,ᵃNⱼ,ᵃNₖ]) # direction of acc1
ᵇN = np.array([ᵇNᵢ,ᵇNⱼ,ᵇNₖ]) # direction of acc2
ᶜN = np.array([ᶜNᵢ,ᶜNⱼ,ᶜNₖ]) # direction of acc3
ᵈN = np.array([ᵈNᵢ,ᵈNⱼ,ᵈNₖ]) # direction of acc4
ᵉN = np.array([ᵉNᵢ,ᵉNⱼ,ᵉNₖ]) # direction of acc5

Nall = np.array([ᵃN,ᵇN,ᶜN,ᵈN,ᵉN])
Xall = np.array([ᵃX,ᵇX,ᶜX,ᵈX,ᵉX])

#Dataprocess
Time = Measurement1_numpy[:,0]
Nt = len(Time)
δt = (Time[-1] - Time[0])/(Nt - 1)

Q0 = np.array([Q01,Q02,Q03]).transpose() # initial rotation

sensororder = {'1': 0,'2': 1,'3': 2,'4': 3,'5': 4}
acc1 = sensororder[Sensor1]
acc2 = sensororder[Sensor2]
acc3 = sensororder[Sensor3]
acc4 = sensororder[Sensor4]
ᵃX = Xall[acc1]
ᵇX = Xall[acc2]
ᶜX = Xall[acc3]
ᵈX = Xall[acc4]
ᵃN = Nall[acc1] # direction of acc1
ᵇN = Nall[acc2] # direction of acc2
ᶜN = Nall[acc3] # direction of acc3
ᵈN = Nall[acc4] # direction of acc4

Measurement_numpy = np.array([Measurement1_numpy,Measurement2_numpy,Measurement3_numpy,Measurement4_numpy,Measurement5_numpy])
Measurement1_numpy = Measurement_numpy[acc1]
Measurement2_numpy = Measurement_numpy[acc2]
Measurement3_numpy = Measurement_numpy[acc3]
Measurement4_numpy = Measurement_numpy[acc4]

ᵃαᵢ = Measurement1_numpy[:,1] # acceleration component of acc1
ᵃαⱼ = Measurement1_numpy[:,2]
ᵃαₖ = Measurement1_numpy[:,3]
ᵇαᵢ = Measurement2_numpy[:,1]
ᵇαⱼ = Measurement2_numpy[:,2]
ᵇαₖ = Measurement2_numpy[:,3]
ᶜαᵢ = Measurement3_numpy[:,1]
ᶜαⱼ = Measurement3_numpy[:,2]
ᶜαₖ = Measurement3_numpy[:,3]
ᵈαᵢ = Measurement4_numpy[:,1]
ᵈαⱼ = Measurement4_numpy[:,2]
ᵈαₖ = Measurement4_numpy[:,3]


wᵢ = GyroMeasurement1_numpy[:,1]
wⱼ = GyroMeasurement1_numpy[:,2]
wₖ = GyroMeasurement1_numpy[:,3]


#Calculation
[W̄ₜ,PAnacceₜ,Qₜ,Pₜ,qₜ,cₜ,ċₜ,c̈ₜ,gravity] = AOcalcu(c0,Q0,ċ0,ω0,ᵃX,ᵇX,ᶜX,ᵈX,ᵃN,ᵇN,ᶜN,ᵈN,Time,ᵃαᵢ,ᵃαⱼ,ᵃαₖ,ᵇαᵢ,ᵇαⱼ,ᵇαₖ,ᶜαᵢ,ᶜαⱼ,ᶜαₖ,ᵈαᵢ,ᵈαⱼ,ᵈαₖ,wᵢ,wⱼ,wₖ)

#Results
ⁱaₜ = PseudoAccecalcu(ⁱX,Nt,qₜ,Pₜ)
ⁱωₜ = PseudoAngvelcalcu(Nt,W̄ₜ)
ⁱPAnacceₜ = PseudoAngaccecalcu(Nt,PAnacceₜ)

#Illustration of results


col1, col2= st.columns([1,1])

with col1:
    """
    ### Acceleration of the point of interest in body frame
    """
    outputap = pd.DataFrame(np.array([Time, ⁱaₜ[:,0],ⁱaₜ[:,1],ⁱaₜ[:,2]]).transpose()).to_csv(index=False,header=["Time (s)","AX (m/s^2)","AY (m/s^2)","AZ (m/s^2)"]).encode('utf-8')
    st.download_button(
       "Download predicted acceleration data",
       outputap,
       "Predicted_acceleration.csv",
       "text/csv",
       key='download-csv6'
    )

    fig1 = Figplot.component3plot(Time, ⁱaₜ[:,0],ⁱaₜ[:,1],ⁱaₜ[:,2],'Acceleration (m/s²)','',750)
    st.plotly_chart(fig1)

    """
    ### Angular velocity of the point of interest in body frame
    """

    outputangvelp = pd.DataFrame(np.array([Time, ⁱωₜ[:,0],ⁱωₜ[:,1],ⁱωₜ[:,2]]).transpose()).to_csv(index=False,header=["Time (s)","AngvelX (1/s)","AngvelY (1/s)","AngvelZ (1/s)"]).encode('utf-8')
    st.download_button(
       "Download predicted angular velocity data",
       outputangvelp,
       "Predicted_angular_velocity.csv",
       "text/csv",
       key='download-csv7'
    )

    fig1 = Figplot.component3plot(Time, ⁱωₜ[:,0],ⁱωₜ[:,1],ⁱωₜ[:,2],'Angualr velocity (1/s)','',750)
    st.plotly_chart(fig1)

with col2:
    # """
    # ### Velocity of the point of interest
    # """
    #
    # fig1 = Figplot.component3plot(Time, ⁱvₜ[:,0],ⁱvₜ[:,1],ⁱvₜ[:,2],'Velocity (m/s)','',750)
    # st.plotly_chart(fig1)

    # """
    # ### Position of the point of interest
    # """
    #
    # fig1 = Figplot.component3plot(Time, ⁱxₜ[:,0],ⁱxₜ[:,1],ⁱxₜ[:,2],'Position (m)','',750)
    # st.plotly_chart(fig1)

    """
    ### Angular acceleration of the point of interest in body frame
    """
    outputangaccp = pd.DataFrame(np.array([Time, ⁱPAnacceₜ[:,0],ⁱPAnacceₜ[:,1],ⁱPAnacceₜ[:,2]]).transpose()).to_csv(index=False,header=["Time (s)","AngAccX (1/s^2)","AngAccY (1/s^2)","AngAccZ (1/s^2)"]).encode('utf-8')
    st.download_button(
       "Download predicted angular acceleration data",
       outputangaccp,
       "Predicted_angular_acceleration.csv",
       "text/csv",
       key='download-csv8'
    )

    fig1 = Figplot.component3plot(Time, ⁱPAnacceₜ[:,0],ⁱPAnacceₜ[:,1],ⁱPAnacceₜ[:,2],'Angualr acceleration (1/s²)','',750)
    st.plotly_chart(fig1)




"""
#### Contributors:
 * [Applied Mechanics Lab](https://appliedmechanicslab.github.io/)
 * [The PANTHER program](https://www.panther.engr.wisc.edu/)

#### Contact:
 * Yang Wan (yang_wan@brown.edu)

#### AO-agorithm publication
###### Access from
* AO algorithm [Applied Mechanics Lab (free access, pdf)](https://appliedmechanicslab.github.io/pdfs/rahaman2019accelerometeronly.pdf)
* $$\sqrt{\\textrm{AO}}$$ algorithm [Applied Mechanics Lab (free access, pdf)](https://appliedmechanicslab.github.io/pdfs/Wan2021SQRTAOalgorithm.pdf)

#### Acknowledgements
* [Brain data from Mcgill's ACE lab](https://www.mcgill.ca/bic/research/ace-lab-evans)

"""

